Heat and momentum transport in turbulent horizontal convection at low Prandtl numbers

The transition to a new turbulent regime in horizontal convection in the case of low Prandtl numbers is analyzed using the Shishkina, Grossmann & Lohse (SGL) theory. The flow driven by the horizontal gradient along a horizontal surface, perpendicular to the acceleration of gravity is shown to transition to turbulence in the plume and the core. This transition to turbulence sets a sequence of heat transfer and momentum transport scalings which are found to follow the SGL prediction for the scaling factors and the prediction of Hughes, Griffith & Mullarney (HGM) for larger forcing amplitudes. These results embed the HGM model in the SGL theory, agreed and extends the known regime diagram of horizontal convection, and provide the first evidence of both regimes at low and intermediate Prandtl numbers and sheds new insights on the role of HC in the earth's inner core dynamics.

==> plot_3D.m <==
%
%        Plot 3D results from Alberto's code
% also returns the amplitude of the most unstable modes
%   and compute the evolution of APE of several terms
%

clear all; close all; clc;

% Load the flow solution
% rho0=hdf5read('output_rho0000.h5','/S1');
% rho=hdf5read('output_rho0030.h5','/S1');
% rho0=0;

Pr=1;
% string='Pr_1/Ra_10^5/output_u0032.h5';
% string2='Pr_1/Ra_10^5/output_rho0032.h5';
% Ra=10^5;

string='Pr_1/Ra_10^6/output_u0083.h5';
string2='Pr_1/Ra_10^6/output_rho0083.h5';
Ra=10^6;

% string='Pr_1/Ra_10^7/output_u0109.h5';
% string2='Pr_1/Ra_10^7/output_rho0109.h5';
% Ra=10^7;

% string='Pr_1/Ra_10^8/output_u0066.h5';
% string2='Pr_1/Ra_10^8/output_rho0066.h5';
% Ra=10^8;

% string='Pr_1/Ra_10^9/output_u0065.h5';
% string2='Pr_1/Ra_10^9/output_rho0065.h5';
% Ra=10^9;

% string='Pr_1/Ra_10^10/output_u0043.h5';
% string2='Pr_1/Ra_10^10/output_rho0043.h5';
% Ra=10^10;

% string='Pr_1/Ra_10^11/output_u0221.h5';
% string2='Pr_1/Ra_10^11/output_rho0221.h5';
% Ra=10^11;

% string='Pr_1/Ra_10^12/output_u0296.h5';
% string2='Pr_1/Ra_10^12/output_rho0296.h5';
% Ra=10^12;

%Pr=0.05;
% string='Pr_005/Ra_10^7/output_u0623.h5';
% string2='Pr_005/Ra_10^7/output_rho0623.h5';
% Ra=10^7;

% string='Pr_005/Ra_10^8/output_u1027.h5';
% string2='Pr_005/Ra_10^8/output_rho1027.h5';
% Ra=10^8;

% string='Pr_005/Ra_10^9/output_u1162.h5';
% string2='Pr_005/Ra_10^9/output_rho1162.h5';
% Ra=10^9;

%string='Pr_005/Ra_10^10/output_u1656.h5';
%string2='Pr_005/Ra_10^10/output_rho1656.h5';
%Ra=10^10;

% string='Pr_005/Ra_10^11/output_u0236.h5';
% string2='Pr_005/Ra_10^11/output_rho0236.h5';
% Ra=10^11;

% string='Pr_005/Ra_10^12/output_u0319.h5';
% string2='Pr_005/Ra_10^12/output_rho0319.h5';
% Ra=10^12;

% Pr=0.1;
% string='Pr_01/Ra_10^4/output_u0049.h5';
% string2='Pr_01/Ra_10^4/output_rho0049.h5';
% Ra=10^4;

% string='Pr_01/Ra_10^5/output_u0159.h5';
% string2='Pr_01/Ra_10^5/output_rho0159.h5';
% Ra=10^5;

% string='Pr_01/Ra_10^6/output_u0259.h5';
% string2='Pr_01/Ra_10^6/output_rho0259.h5';
% Ra=10^6;

% string='Pr_01/Ra_10^7/output_u0543.h5';
% string2='Pr_01/Ra_10^7/output_rho0543.h5';
% Ra=10^7;

% string='Pr_01/Ra_10^8/output_u0883.h5';
% string2='Pr_01/Ra_10^8/output_rho0883.h5';
% Ra=10^8;

% string='Pr_01/Ra_10^9/output_u0117.h5';
% string2='Pr_01/Ra_10^9/output_rho0117.h5';
% Ra=10^9;

%string='Pr_01/Ra_10^10/output_u0332.h5';
%string2='Pr_01/Ra_10^10/output_rho0332.h5';
%Ra=10^10;

u=hdf5read(string,'/V1/data');
v=hdf5read(string,'/V2/data');
w=hdf5read(string,'/V3/data');

rho=hdf5read(string2,'/S1');

% Load the grid
xc=hdf5read(string,'/V2/xc');
yc=hdf5read(string,'/V1/yc');
zc=hdf5read(string,'/V1/zc');

nx=size(xc-2,1); ny=size(yc,1); nz=size(zc,1);

% Create 3D mesh
X=zeros(ny,nx,nz); Y=X; Z=X; 
lbd2=zeros(nx,ny,nz); dbz=zeros(nx,ny,nz); dbz_cond=zeros(nx,ny,nz); 
Re=zeros(nx,ny,nz); b_cond=0.5*ones(nx,ny,nz);

for ind1=1:1:ny
    for ind2=1:1:nx
        for ind3=1:1:nz
            X(ind1,ind2,ind3)=yc(ind1,1);
            Y(ind1,ind2,ind3)=-xc(ind2,1);
            Z(ind1,ind2,ind3)=zc(ind3,1);
        end
    end
end

% Compute conductive solution
%b=1/2-2\sum_{n={\rm odd}}a_n\sin(n\pi x/4)\cosh(n\pi z/4)\,\,a_n=\frac{1}{n\pi\cosh(n\pi/4)}

% for ind1=1:1:nx
%     for ind2=1:1:ny
%         for ind3=1:1:nz
%             for ind4=1:3:101
%                 b_cond(ind1,ind2,ind3)=b_cond(ind1,ind2,ind3)...
%                 -2/(ind4*pi*cosh(ind4*pi/4))...
%                 *(sin(ind4*pi*xc(ind1)/4)...
%                 *cosh(ind4*pi*zc(ind3)/4));
%             end
%         end
%     end
% end

%Compute some fancy gradients

for ind1=2:1:nx-1
    for ind2=2:1:ny-1
        for ind3=2:1:nz
            dxu=(u(ind1,ind2+1,ind3)-u(ind1,ind2-1,ind3))/(xc(2)-xc(1))/2; 
            dyu=(u(ind1+1,ind2,ind3)-u(ind1-1,ind2,ind3))/(xc(2)-xc(1))/2;
            dxv=(v(ind1,ind2+1,ind3)-v(ind1,ind2-1,ind3))/(xc(2)-xc(1))/2; 
            dyv=(v(ind1+1,ind2,ind3)-v(ind1-1,ind2,ind3))/(xc(2)-xc(1))/2;
            dxw=(w(ind1,ind2+1,ind3)-w(ind1,ind2-1,ind3))/(xc(2)-xc(1))/2; 
            dyw=(w(ind1+1,ind2,ind3)-w(ind1-1,ind2,ind3))/(xc(2)-xc(1))/2;
             dz1=(zc(ind3)-zc(ind3-1)); %dz2=(zc(ind3+1)-zc(ind3));
            dzu=(u(ind1,ind2,ind3)-u(ind1,ind2,ind3-1))/dz1;%(dz1^2*u(ind1,ind2,ind3+1)+(dz2^2-dz1^1)*u(ind1,ind2,ind3)-dz2^2*u(ind1,ind2,ind3-1))/(dz1*dz2*(dz1+dz2));
            dzv=(v(ind1,ind2,ind3)-v(ind1,ind2,ind3-1))/dz1;%(dz1^2*v(ind1,ind2,ind3+1)+(dz2^2-dz1^1)*v(ind1,ind2,ind3)-dz2^2*v(ind1,ind2,ind3-1))/(dz1*dz2*(dz1+dz2));
            dzw=(w(ind1,ind2,ind3)-w(ind1,ind2,ind3-1))/dz1;%(dz1^2*w(ind1,ind2,ind3+1)+(dz2^2-dz1^1)*w(ind1,ind2,ind3)-dz2^2*w(ind1,ind2,ind3-1))/(dz1*dz2*(dz1+dz2)); 
            %
            vol=(xc(2)-xc(1))*(yc(2)-yc(1))*(zc(2)-zc(1));
            surf=(xc(2)-xc(1))*(yc(2)-yc(1));
            %%Gradu = [dxu,dxv,dxw;dyu,dyv,dyw;dzu,dzv,dzw];
            %%Stretch = 0.5*(Gradu-Gradu');
            %%Omega   = 0.5*(Gradu+Gradu');
            %%[qvec ee]=eig(Stretch^2 + Omega^2);
            %%lbd2(ind1,ind2,ind3)=ee(2,2);
            lbd2(ind1,ind2,ind3)=(dxu^2+dxv^2+dxw^2+dyu^2+dyv^2+dyw^2+dzu^2+dzv^2+dzw^2)*vol;
            %lbd2(ind1,ind2,ind3)=0.5*(norm(Omega)^2-norm(Stretch)^2);
            dbdz=(rho(ind1,ind2,ind3)-rho(ind1,ind2,ind3-1))/dz1;%(dz1^2*rho(ind1,ind2,ind3+1)+(dz2^2-dz1^1)*rho(ind1,ind2,ind3)-dz2^2*rho(ind1,ind2,ind3-1))/(dz1*dz2*(dz1+dz2));
%            dbdz_cond=(b_cond(ind1,ind2,ind3)-b_cond(ind1,ind2,ind3-1))/dz1;
            dbz(ind1,ind2,ind3)=dbdz*surf;
%            dbz_cond(ind1,ind2,ind3)=dbdz_cond*surf;
            Re=0.5*(mean(u(ind1,:,ind3),2)^2+mean(v(ind1,:,ind3),2)^2+mean(w(ind1,ind2,ind3),2)^2)*vol;
            %
        end
    end
end

Nu_cond=0.9392;

%Nu_cond=sum(sum(dbz_cond(1:end/2-1,:,end)))/(yc(end)-yc(1));
epsilon=sum(sum(sum(lbd2)))/(yc(end)-yc(1)); disp('epsilon='); disp(epsilon);
Nu=sum(sum(dbz(1:end/2-1,:,end)))/(yc(end)-yc(1)); disp('Nu='); disp(-Nu/Nu_cond);
epsilon=sum(sum(sum(Re)))/(yc(end)-yc(1)); disp('Re='); disp(Re);
res=[Ra,Pr,double(epsilon),double(-Nu/Nu_cond),double(Re)]; save res.dat -ascii res;
return

% display stuffs

%load 'lbd2_10^11.mat'; load 'dbz_10^11.mat'
%load 'lbd2_10^9.mat';

%ampl = min(min(min(lbd2)));
%ampl2 = min(min(min(dbz)));
%lbd2=smooth3(lbd2,'gaussian',[9 9 9],1);

P = [2 1 3];
rhop = permute(lbd2, P);
drhop = permute(dbz, P);
rhon = permute(rho, P);

% 
% p = patch(isosurface(Y,X,Z,rhop,0.00005));
% isonormals(Y,X,Z,rhop,p)
% 
% set(p,'FaceColor','red','EdgeColor','none');
% daspect([1,1,1])
% axis([-2 2 0.001 0.499 0 1])
% view(30, 30);
% %view(3);
% camlight
% lighting gouraud
% box on
% set(gca,'xtick',[])
% set(gca,'ytick',[])
% set(gca,'ztick',[])

%p = patch(isosurface(Y,X,Z,rhop,-0.000050));
%isonormals(Y,X,Z,rhop,p)
%set(p,'FaceColor','blue','EdgeColor','none');

% clear temp; temp=X(1:ny/4,:,:); clear X; X=temp;
% clear temp; temp=Y(1:ny/4,:,:); clear Y; Y=temp;
% clear temp; temp=Z(1:ny/4,:,:); clear Z; Z=temp;
% clear temp; temp=rhon(1:ny/4,:,:); clear rhon; rhon=temp;
% clear temp; temp=lbd2(1:ny/4,:,:); clear lbd2; lbd2=temp;

% Add picture first
slice(Y, X, Z, rhon, [], double(max(yc)-0.002), []); colormap(jet(100)); drawnow; colorbar; shading interp;
hold on;
slice(Y, X, Z, rhon, [], [], double(min(zc))); shading interp;
sli=slice(Y, X, Z, rhon, double(min(xc)), [], []); shading interp;
set(sli,'FaceAlpha',1.)
sli2=slice(Y, X, Z, rhon, double(max(xc)), [], []); shading interp;
set(sli2,'FaceAlpha',0.3)
caxis([0.7, 1]);
%10^9; caxis([0.92,0.99]);
%10^10;caxis([0.945, 0.99]);
%10^11;caxis([0.97, 0.99]);
%10^12;caxis([0.99, 0.996]);


camlight
lighting flat
box on
grid on;
set(gca,'xtick',[])
set(gca,'ytick',[])
set(gca,'ztick',[])

nyy=1;
% plot \lambda2 criterion
p = patch(isosurface(Y(1:ny/nyy,:,:),X(1:ny/nyy,:,:),Z(1:ny/nyy,:,:),rhop(1:ny/nyy,:,:),-1)); %ra=10^9;-0.5
isonormals(Y(1:ny/nyy,:,:),X(1:ny/nyy,:,:),Z(1:ny/nyy,:,:),rhop(1:ny/nyy,:,:),p)
set(p,'FaceColor','blue','EdgeColor','none');

% plot \partial b/\partial z
p = patch(isosurface(Y(1:ny/nyy,:,:),X(1:ny/nyy,:,:),Z(1:ny/nyy,:,:),drhop(1:ny/nyy,:,:),2000/(Ra)^(1/5))); %ra=10^9;2000
isonormals(Y(1:ny/nyy,:,:),X(1:ny/nyy,:,:),Z(1:ny/nyy,:,:),rhop(1:ny/nyy,:,:),p)
set(p,'FaceColor','cyan','EdgeColor','none');

% Show Fancy stuff
daspect([1,1,1]); axis([min(xc) max(xc) min(yc) max(yc) min(zc) max(zc)])

az = 40;
el = 30;
view(az, el);

% Output Figure

set(gcf,'Units','inches');
screenposition = get(gcf,'Position');
set(gcf,...
    'PaperPosition',[0 0 screenposition(3:4)],...
    'PaperSize',[screenposition(3:4)]);

cb = colorbar; set(cb,'position',[.75 .6 .01 .25]); set(cb,'fontsize',10);

% figname=sprintf('Ra_10_12'); print('-dpdf','-zbuffer','-r600',figname);

% slice(Y, X, Z, rhon, [], double(max(yc)/2), []); colormap(jet(100)); drawnow; colorbar; shading interp;
% hold on;
% slice(Y, X, Z, rhon, [], [], double(min(zc))); shading interp;
% sli=slice(Y, X, Z, rhon, double(min(xc)), [], []); shading interp;
% set(sli,'FaceAlpha',1.)
% sli2=slice(Y, X, Z, rhon, double(max(xc)), [], []); shading interp;
% set(sli2,'FaceAlpha',0.3)
% caxis([0.97, 0.99]);
% %10^9; caxis([0.92,0.99]);
% %10^10;caxis([0.945, 0.98]);
% %10^11;caxis([0.97, 0.99]);
% %10^12;caxis([0.99, 0.996]);
% 
% camlight
% lighting flat
% box on
% grid on;
% set(gca,'xtick',[])
% set(gca,'ytick',[])
% set(gca,'ztick',[])
% 
% % plot \lambda2 criterion
% 
% p = patch(isosurface(Y(1:ny/5,:,:),X(1:ny/5,:,:),Z(1:ny/5,:,:),rhop(1:ny/5,:,:),-0.1)); %ra=10^9;-0.5
% isonormals(Y(1:ny/5,:,:),X(1:ny/5,:,:),Z(1:ny/5,:,:),rhop(1:ny/5,:,:),p)
% set(p,'FaceColor','blue','EdgeColor','none');
% 
% % plot \partial b/ \partial z
% 
% p = patch(isosurface(Y(1:ny/5,:,:),X(1:ny/5,:,:),Z(1:ny/5,:,:),drhop(1:ny/5,:,:),2000/(Ra)^(1/5))); %ra=10^9;2000
% isonormals(Y(1:ny/5,:,:),X(1:ny/5,:,:),Z(1:ny/5,:,:),rhop(1:ny/5,:,:),p)
% set(p,'FaceColor','cyan','EdgeColor','none');

